Paradiseo: From a Modular Framework for Evolutionary Computation to the Automated Design of Metaheuristics ---22 Years of Paradiseo---

The success of metaheuristic optimization methods has led to the development of a large variety of algorithm paradigms. However, no algorithm clearly dominates all its competitors on all problems. Instead, the underlying variety of landscapes of optimization problems calls for a variety of algorithms to solve them efficiently. It is thus of prior importance to have access to mature and flexible software frameworks which allow for an efficient exploration of the algorithm design space. Such frameworks should be flexible enough to accommodate any kind of metaheuristics, and open enough to connect with higher-level optimization, monitoring and evaluation softwares. This article summarizes the features of the ParadisEO framework, a comprehensive C++ free software which targets the development of modular metaheuristics. ParadisEO provides a highly modular architecture, a large set of components, speed of execution and automated algorithm design features, which are key to modern approaches to metaheuristics development.

==> cmaes.cpp <==
#include <eo>
#include <edo>
#include <es.h>
#include <do/make_pop.h>
#include <do/make_run.h>
#include <do/make_continue.h>
#include <do/make_checkpoint.h>
// Encoding.
using R = eoReal<eoMinimizingFitness>;
// Distribution.
using CMA = edoNormalAdaptive<R>;
// Objective function.
R::FitnessType sphere(const R& sol) {
  double sum = 0;
  for(auto x : sol) { sum += x * x; }
  return sum;
}
int main(int argc, char** argv) {
  // Utility features (solver's parameters).
  eoParser parser(argc, argv);
  eoState state;
  size_t dim = parser.createParam<size_t>(10,
    "dimension", "Dimension", 'd',
    "Problem").value();
  size_t max_eval = parser.getORcreateParam<size_t>
    (100 * dim,
    "maxEval", "Maximum number of evaluations", 'E',
    "Stopping criterion").value();
  // Operators instantiations.
  edoNormalAdaptive<R> gaussian(dim);
  // Objective functions and evaluation.
  auto& obj_func = state.pack< eoEvalFuncPtr<R>>(sphere);
  auto& eval     = state.pack<
      eoEvalCounterThrowException<R>>(obj_func,max_eval);
  auto& pop_eval = state.pack< eoPopLoopEval<R> >(eval);
  // Initialization.
  auto& gen  = state.pack<
    eoUniformGenerator<R::AtomType> >(-5, 5);
  auto& init = state.pack< eoInitFixedLength<R> >(
      dim, gen);
  auto& pop = do_make_pop(parser, state, init);
  pop_eval(pop,pop);
  // Stopping criterions.
  auto& eo_continue  = do_make_continue(
      parser, state, eval);
  auto& pop_continue = do_make_checkpoint(
      parser, state, eval, eo_continue);
  auto& best = state.pack< eoBestIndividualStat<R> >();
  pop_continue.add( best );
  auto& distrib_continue = state.pack<
    edoContAdaptiveFinite<CMA> >();
  // Algorithmic operators.
  auto& selector  = state.pack< eoRankMuSelect<R> >(
      dim/2);
  auto& estimator = state.pack<
      edoEstimatorNormalAdaptive<R> >(gaussian);
  auto& bounder   = state.pack< edoBounderRng<R> >(
      R(dim, -5), R(dim, 5), gen);
  auto& sampler   = state.pack<
    edoSamplerNormalAdaptive<R> >(bounder);
  auto& replacor  = state.pack< eoCommaReplacement<R>>();
  // Utilities.
  make_verbose(parser);
  make_help(parser);
  // Algorithm assembling.
  auto& algo = state.pack< edoAlgoAdaptive<CMA> >(
       gaussian , pop_eval, selector,
       estimator, sampler , replacor,
       pop_continue, distrib_continue);

  try { // Actual run.
      algo(pop);
  } catch (eoMaxEvalException& e) {
      eo::log << eo::progress << "STOP" << std::endl;
  }
  std::cout << best.value() << std::endl;
  return 0;
}

